An Adaptive, Fixed-Point Version of Grover's Algorithm

We give an adaptive, fixed-point version of Grover's algorithm. By this we mean that our algorithm performs an infinite sequence of gradually diminishing steps (so we say it's adaptive) that drives the starting state to the target state with absolute certainty (so we say it's a fixed-point algorithm). Our algorithm is motivated by Bloch sphere geometry. We include with the ArXiv distribution of this paper some simple software (Octave/Matlab m-files) that implements, tests and illustrates some of the results of this paper.

==> afga.m <==
%This program calculates some values used in
%AFGA (Adaptative Fixed-Point Grover's Algorithm),
%which is described in the ArXiv paper entitled
%"An Adaptive, Fixed-point Version of Grover's Algorithm",
%by R.R. Tucci


g0_degs = 27 %g0 stands for gamma
del_lam_degs = 90
num_steps = 21

fi = fopen ("afga.txt", "w", "native");
fprintf(fi, "gamma(degs) = %10.4e\n", g0_degs);
fprintf(fi, "del_lam(degs) = %10.4e\n", del_lam_degs);
fprintf(fi, "num_steps = %i\n", num_steps);

g0 = (pi/180)*g0_degs;
del_lam = (pi/180)*del_lam_degs;
sg0 = sin(g0);
cg0 = cos(g0);
slam = sin(del_lam);
clam = cos(del_lam);
vz = [0;0;1];
vs0 = [sg0;0;cg0];

vs = vs0;
vr = afga_rot(vz, -del_lam, vs);
g_in = g0;
[g_out, alpha] = afga_step(g_in, g0, del_lam);

fprintf(fi,"j\tgam_j(degs)\talp_j(degs)\tvr_x\tvr_y\tvr_z\tvs_x\tvs_y\tvs_z\n");

for j=0:num_steps
 	fprintf(fi,"%i\t", j);
 	fprintf(fi,"%10.4e\t", g_in*180/pi);
 	fprintf(fi,"%10.4e\t", alpha*180/pi);
	fprintf(fi,"%10.4e\t%10.4e\t%10.4e\t", vr(1), vr(2), vr(3));
	fprintf(fi,"%10.4e\t%10.4e\t%10.4e\n", vs(1), vs(2), vs(3));
	
 	vs = afga_rot(vs0, -alpha, vr);
 	vr = afga_rot(vz, -del_lam, vs); 	
 	g_in = g_out;
 	[g_out, alpha] = afga_step(g_in, g0, del_lam);
endfor
fclose(fi);


==> afga_rot.m <==
%This function is called by afga.m
%It rotates a vector r 
%by an angle theta about the axis a.
%r and a must be unit R^3 vectors.

function r_new = afga_rot(a, theta, r)
r_new = a*(a'*r)+ cross(a, r)*sin(theta) +(r - (a'*r)*a)*cos(theta);



==> afga_step.m <==
%This function is called by afga.m

function [g_out, alpha] = afga_step(g_in, g0, del_lam)

cgin = cos(g_in);
sgin = sin(g_in);
cg0 = cos(g0);
sg0 = sin(g0);
cg0minus = cos(g0 - g_in);
sg0minus = sin(g0 - g_in);
clam = cos(del_lam);
slam = sin(del_lam);
rjs = cg0*cgin + sg0*sgin*clam;

angle_rjs = atan2(sqrt(1-rjs^2), rjs);
dg = -g0 + g_in + angle_rjs;
g_out = g_in - dg;

%alpha = asin(slam)*sgin)/sin(angle_rjs))
%this expression for alpha only works sometimes, because
%x and pi - x both have same sine 

x = sin(dg)*(cgin*sgin*(1-clam) + sg0minus*rjs) + cos(dg)*(cgin^2 +sgin^2*clam - cg0minus*rjs);
y = sin(g0 -g_in + dg)*sgin*slam;
alpha = atan2(y,x);

